Estimation of the electric field in atom probe tomography experiments using charge state ratios

(Kingham 1982) provided equations for the probability of observing higher charge states in atom probe tomography (APT) experiments. These "Kingham curves" have wide application in APT, but cannot be analytically transformed to provide the electric field in terms of the easily-measured charge state ratio (CSR). Here we provide a numerical scheme for the calculation of Kingham curves and the variation in electric field with CSR. We find the variation in electric field with CSR is well-described by a simple two or three-parameter equation, and the model is accurate to most elements and charge states. The model is applied to experimental APT data of pure aluminium and a microalloyed steel, demonstrating that the methods described in this work can be easily applied to a variety of APT problems to understand electric field variations.

==> anc/CSR.py <==
################
# 
# CSR.py
#
# by LEVI TEGG, LEIGH T. STEPHENSON AND JULIE M. CAIRNEY.
#
# Started 19 Oct 2023
#
# Calculates probability (Pn) of observing a charge state (n) in an atom probe
# tomography experiment given an electric field (F). Uses this to calculate
# the charge state ratio (CSR), and to fit curves to plots of F(CSR). Written 
# with the aid of the references below.
#
# Written for Python 3.11.5, numpy version 1.24.3, matplotlib 3.7.2, and 
# scipy 1.11.1. 
#
# This script is the supporting information to a manuscript titled "Calculation
# of the electric field in atom probe tomography experiments by using charge
# state ratios", authored by Levi Tegg, Leigh T. Stephenson and Julie M.
# Cairney.
#
#
# REFERENCES FROM THIS SCRIPT
# H.-O. Andren, A. Henjered, D.R. Kingham, On the charge state of tungsten 
# ions in the pulsed-field atom probe, Surface Science. 138 (1984) 227-236. 
# https://doi.org/10.1016/0039-6028(84)90508-9.
#
# R. Cuduvally, R.J.H. Morris, G. Oosterbos, P. Ferrari, C. Fleischmann, 
# R.G. Forbes, W. Vandervorst, Post-field ionization of Si clusters in atom 
# probe tomography: A joint theoretical and experimental study, Journal of 
# Applied Physics. 132 (2022) 074901. https://doi.org/10.1063/5.0106692.
#
# D.R. Kingham, The post-ionization of field evaporated ions: A theoretical 
# explanation of multiple charge states, Surface Science. 116 (1982) 273-301.
# https://doi.org/10.1016/0039-6028(82)90434-4.
#
# S.C. Lam, R.J. Needs, Calculations of ionization rate-constants for the 
# field-ion microscope, Surface Science. 277 (1992) 359-369. 
# https://doi.org/10.1016/0039-6028(92)90775-2.
#
################

          
# %% SECTION S1.1: Import libraries
import numpy as np # for number handling
import matplotlib.pyplot as pl # for plotting
import matplotlib.ticker # to get custom ticks on log scales
import matplotlib.colors as colors # allow for logarithmic colourmaps
from scipy.optimize import curve_fit # for fitting curves to data


# %% SECTION S1.2: General settings
# Produce plots in greyscale.
plot_greyscale = False
# Supress plots (=0), plot and view (=1), plot, view and save (=2), or
# plot and save without viewing (=3), for each element in the main calculation 
# loop.
plot_everyelement = 0 # Only set to 0, 1, 2, 3!
# Create plots suitable for inclusion in a manuscript.
plot_manuscript = True
# Print a table to console which can be used to make a LaTeX table.
# =0 don't print, =1 print in atomic number order, =2 print in alphabetical
# order.
print_LaTeXtable = 2

# Supress some arithmetic errors printing to console. Change 'ignore' to 
# 'warn' for debugging.
np.seterr(divide='ignore', invalid='ignore')

# Dictionary of colours used for plotting
CSRcolourdict = {'+':pl.cm.plasma(0.0),
                 '++':pl.cm.plasma(0.45),
                 '+++':pl.cm.plasma(0.75),
                 '++++':pl.cm.plasma(0.90),
                 '++/+':pl.cm.plasma(0.22),
                 '+++/++':pl.cm.plasma(0.6),
                 '++++/+++':pl.cm.plasma(0.80),}
if plot_greyscale == True:
    CSRcolourdict = {'+':'0.0',
                     '++':'0.4',
                     '+++':'0.6',
                     '++++':'0.8',
                     '++/+':'0.1',
                     '+++/++':'0.5',
                     '++++/+++':'0.8',}
    
# Colour dictionary for selected elements
ElementColour = {'Fe':'0.3', 'Mn':'#9C7AC7', 'Cu':'#FF6600'}   
    
# Dictionary for customising the F(CSR) points.
CSRpointdict = {'ls':'', 'marker':'o', 'mew':0.4, 
                'mfc':'None', 'markersize':2}

# Dictionary for customising the curve fit parameters points.
fitpointdict = {'ls':'', 'marker':'o', 'mew':0.4, 
                'markersize':2.5}

# Dictionary for plotting the a/b fit parameters
abfitpointdict = {'ls':'', 'marker':'o', 'mew':0.4, 
                'markersize':2.0}

# Change rcParams to modify the apperance of the plots. Use FreeSans (Helvetica 
# clone) as the font, and use regular text instead of math text for equations.
pl.rcParams.update({'mathtext.default': 'regular',
                    'mathtext.fontset':'custom',
                    'font.sans-serif': ['FreeSans', 'Tahoma', 'Arial'],
                    'mathtext.it':'FreeSans:italic',
                    'mathtext.rm':'FreeSans',                 
                    'xtick.labelsize': 8,
                    'ytick.labelsize': 8,
                    'axes.labelsize': 9,
                    'lines.linewidth': 1.0})


# %% SECTION S1.3: Import constants, specify calculation parameters
# Import table of constants
ElementList = np.loadtxt('CSR_constants.csv', usecols=np.arange(1,10,1), 
                         skiprows=1, delimiter=',')
# Import list of element names
ElementNames = np.loadtxt('CSR_constants.csv', usecols=(0), skiprows=1, 
                         delimiter=',', dtype=str)

# Array of field strengths. 
# Specify units in the linspace in V/nm. It converts to Hartree units where
# 1 Eh/ea0 = 514.2 V/nm.
Farray = np.linspace(1, 100, 1000) / 514.2
# Array of z0. 
# Specify units in the linspace in nm. It converts to Bohr radii, where
# 1 a0 = 0.053 nm.
# In the LOGSPACE the arguements are the exponents. E.g. "-2" means 10E-2.
z0array = np.logspace(-2, 6, 5000) / 0.053

# Screening depth of the electric field into the metal
Lambda = 0.8 # units are a0
 
## Initialise the probability, CSR, and fit parameter arrays
# The argument to the integral in the Pt equation
zcarray = np.zeros((5, len(ElementList)))
# Kinghams Pt, tunnelling probability
Ptarray = np.zeros((len(Farray), 5, len(ElementList)))
# Our Pn, probability of measuring a charge state n
Pnarray = np.zeros((len(Farray), 5, len(ElementList)))
# Charge state ratios between Pn
CSR = np.zeros((len(Farray), 4, len(ElementList)))
# Parameters of the curves fit to F(CSR), plus uncertainty (*err).
fitparamarray = np.full((2, 4, len(ElementList)), np.nan)
fitparamarrayerr = np.full((2, 4, len(ElementList)), np.nan)

## Print to console the list of elements in the loop.
print('%%%%%%% The elements in the list are:', 
      ', '.join([str(Element) for Element in enumerate(ElementNames)]))


# %% SECTION S1.4: Define functions
## Commented functions are unused in the current version, but are included
## in case other researchers want to experiment with them.
# Eq 2.8 from Kingham 1982.
# def eq_EStark(F, I, m):
#     EStark = ((-(17*m**2) + 10)/64) * (F/I)**2
#     return EStark

# Eq 2.9 from Kingham 1982.
# def eq_Eimage(n, z0, Lambda):
#     Eimage = 0.5*(n + 0.5) / (z0 + Lambda)
#     return Eimage

# Eq ES3 from Cuduvally et al. 2022.
# def eq_Eimage(n, z0, Lambda):
#     Eimage = n**2/(z0 + Lambda) * 1/4
#     return Eimage

# Eq 2.11 from Kingham 1982, gives the critical distance zc,
# and the first index of z0 where z0 > zc.
# def eq_zc(I, EStark, Eimage, phi0, Lambda, F):
#     zc = (I - EStark - Eimage - phi0 - Lambda*F) / F
#     zcind = np.argmax(z0array>zc)
#     return zc, zcind

# Equation 3 from this manuscript, based on Eq E(S18) from Cuduvally et al. 
# 2022. Gives the critical distance zc, and the first index of z0 where 
# z0 > zc. # Only take the positive root of the solution from E(S18), and if a 
# complex root is returned then set zc = zcind = 0.
def eq_zc(I, phi0, F, n):
    if (I - phi0)**2 >= ((2*n+1)*F):
        zc = ((I - phi0) + ((I - phi0)**2 - ((2*n+1)*F))**(0.5)) / (2*F)
        zcind = np.argmax(z0array>zc)
    else:
        zc = 0    
        zcind = 0
    return zc, zcind

# Equation 5 from this manuscript, based on eq 3.20 from Kingham 1982, giving 
# the ionisation rate-constant. Includes the correction from Lam and Needs 1992
# to the exponent of the bracketed term.
def eq_R(A2v, F, I, G, Z):
    R = (   
          ((6 * np.pi * A2v * F) / (2**2.5 * (I**1.5 - G)))
        * ((16*I**2)/(Z*F))**(Z*np.sqrt((2/I)))
        * np.exp( (-(2**2.5) * (I**1.5 - G))/(3*F)      
                  + (Z*np.sqrt(2/I))/3
                )                
        )
    return R

# Equation 6 from this manuscript. Combination of equations 3.23 and 3.35 from 
# Kingham 1982. Left-hand side is A^2 * nu.
def eq_A2v(I, m):
    A2v = I / (6 * np.pi * m * np.exp(2/3))
    return A2v

# Equation 7 from this manuscript, simplifying the typesetting of eq_R().
def eq_G(I, Z, F, z0):
    G = (I - ((Z*F)/I) - (F*z0))**(3/2)
    G[z0 > I/F - Z/I] = 0
    return G

# Equation 8 from this manuscript, also eq 3.40 from Kingham 1982.
def eq_Z(n, z0):
    Z = n + 1 + (4.5/z0)
    return Z

# Equation 9 from this manuscript. Based on eq 3.39 from Kingham 1982, and eq 2 
# from Andren et al. zr is an array of zc at each n.
def eq_u(mion, n, F, z0, Lambda, zr, ni):
    # Set up a loop/sum over n. Loop variable is r, the summed output is sum1.
    sum1 = 0
    for r in range(ni, n-1):
        sum1 = sum1 + F*(zr[r] + Lambda) + (2*r + 1)/(4*(zr[r]+Lambda))
    u = np.sqrt(
            (2/mion) * (
              n*F*(z0 + Lambda)
            - sum1
            + (n**2)/(4*(z0 + Lambda)) 
            - (ni**3 * F)**(1/2)    
        ))
    return u

# Equation 10 in this manuscript. Eq 3.38 in Kingham 1982.
def eq_Pt(R, u, z0):
    # Ensure the integration limits are applied to z0!
    Pt = 1 - np.exp(-1 * np.trapz(y = R/u, x = z0,))
    return Pt

# Equation 14 from this manuscript. Describes F(CSR). 
def FCSR(x, a, b):
    # y = a + b/(x**c - d)  # 4-parameter
    # y = a*(1 + b/(x**0.3 + c))  # 3-parameter
    y = a*(1 - b/(x**0.3 + b  + 0.256 ))  # 2-parameter
    return y

# Equation 19 from this manuscript. Gives error in CSR. Two forms depending
# on which charge state you want to use.
def CSRrelerr1(Cn, CSR):
    relerr = np.sqrt((1/(CSR*Cn)) + (1/Cn))
    return relerr
def CSRrelerr2(Cn1, CSR):
    relerr = np.sqrt((1/(Cn1)) + (CSR/Cn1))
    return relerr


# %% SECTION S2: Main calculation loop
# Loop over the elements in the ElementList.
for ElementIndex, ElementParameters in enumerate(ElementList):
    # Print the current element to console.
    print('%%% The current element is: ', 
          ElementIndex, ',', ElementNames[ElementIndex], ':  ')   
    
    ## SECTION S2.1: Pull values out of the table of constants 
    # The array of ionisation energies. Converted from eV to Hartree units.
    Iarray = ElementParameters[4:9] / 27.2
    # Principal quantum number
    m = ElementParameters[2]
    # Work function. Converted from eV to Hartree units.
    phi0 = ElementParameters[3] / 27.2
    # Mass of the ion. Taken from the average molar mass.
    mion = ElementParameters[1]
        
    ## Array of charge states for this ion.
    # Start counting at n=1 so that the index and the value are the same 
    # number.
    narray = np.arange(1, np.count_nonzero(~np.isnan(Iarray)), 1)
     
    ## SECTION S2.2: Loop over electric fields F from Farray.
    print('      Main loop', end='')
    for Find, F in enumerate(Farray):
        ## Loop over charge states n from narray.
        for n in narray:
            ## Get the ionisation energy for this n.
            # Need the n+1 ionisation energy, but the Iarray starts at [0] 
            # (i.e. n-1), so the index is just n.
            I = Iarray[n]
                       
            ## Stark and Image energies. Not used in this version!
            # EStark = eq_EStark(F, I, m)
            # Eimage = eq_Eimage(n, z0array, Lambda)
                   
            ## The critical distance zc, and the first index of z0 
            # which is zc.
            zc, zcind = eq_zc(I=I, phi0=phi0, F=F, n=n)
            # Put zc into the zc array for later use in calculating u
            zcarray[n, ElementIndex] = zc
    
            ## Ionisation rate constant
            # First the fitting funcion Z,
            Z = eq_Z(n, z0array[zcind:])
            # then the helpfer function G,
            G = eq_G(I, Z, F, z0array[zcind:])
            # lastly the rate constant R.
            R = eq_R(eq_A2v(I, m), F, I, G, Z)
                
            # Ion velocity.
            u = eq_u(mion=mion, n=n, F=F, z0=z0array[zcind:], Lambda=Lambda, 
                     zr=zcarray[:, ElementIndex], ni=1)           
            
            # Calculate the Kingham probability Pt.
            Pt = eq_Pt(R, u, z0array[zcind:])
            # Append the Pt at this F to the big array.     
            Ptarray[Find, n, ElementIndex] = Pt
        # Print progress through the loop using ellipses.    
        if (       (Find/len(Farray) == 0.25)
                or (Find/len(Farray) == 0.50) 
                or (Find/len(Farray) == 0.75)):
            print('.', end='')
        
       
    ## SECTION S2.3: Fill the Pn and CSR arrays
    ## Convert from Pt to Pn, the probability of meausuring a charge state   
    # Don't use the [:, 0] column so that the index [:, n] is the n'th charge
    # state. 
    # The 1st charge state is 1 - Pt, 
    Pnarray[:, 1, ElementIndex] = 1 - Ptarray[:, 1, ElementIndex]
    # every other charge state is found by subtracting its neighbours.
    Pnarray[:, 2, ElementIndex] = Ptarray[:, 1, ElementIndex] - Ptarray[:, 2, ElementIndex]
    Pnarray[:, 3, ElementIndex] = Ptarray[:, 2, ElementIndex] - Ptarray[:, 3, ElementIndex]
    Pnarray[:, 4, ElementIndex] = Ptarray[:, 3, ElementIndex] - Ptarray[:, 4, ElementIndex]
    
    ## Calculate F(CSR)
    # Don't use the [:, 0] column so that the index [:, n] is the n'th CSR.
    CSR[:,1, ElementIndex] = Pnarray[:, 2, ElementIndex] / Pnarray[:, 1, ElementIndex] # ++/+
    CSR[:,2, ElementIndex] = Pnarray[:, 3, ElementIndex] / Pnarray[:, 2, ElementIndex] # +++/++
    CSR[:,3, ElementIndex] = Pnarray[:, 4, ElementIndex] / Pnarray[:, 3, ElementIndex] # ++++/+++
    
    # Print progress
    print('done! ', end='')
    
    ## SECTION S2.4: Fit curves to F(CSR)        
    # Fit to the F(CSR) data+
    print('Curve fit (n=', end='')   
    for n in narray[:-1]:
        # Specifiy the limits in CSR over which the F(CSR) data should be fit
        fitlims = [1E-4, 1E4] # in CSR units!
        # Slice the CSR and F arrays to those indicies. 
        CSRhere = CSR[tuple([(CSR[:,n,ElementIndex] > fitlims[0]) & (CSR[:,n,ElementIndex] < fitlims[1]), n, ElementIndex])]
        Fhere = Farray[tuple([(CSR[:,n,ElementIndex] > fitlims[0]) & (CSR[:,n,ElementIndex] < fitlims[1])])] * 514.2
        # Define a CSR array to smoothly plot the fitted curves later on.
        fitx = np.logspace(*np.log10(fitlims), num=100)

        # If the length of CSRhere is short/nan the curvefit will fail...
        if len(CSRhere) < 1:
            pass # ...so we can skip it.
        else:
            # Otherwise, do a curve_fit.
            param, paramerr = curve_fit(
                FCSR, # function
                CSRhere, # x co-ordinates
                Fhere, # y co-ordinates
                p0 = (40, 0.2), # starting parameters
                bounds=(
                        (   0,  0,), # min values
                        ( 150,  1,),) # max valiues
                )
            # Put these fitted parameters into the fit parameters array
            fitparamarray[:,n,ElementIndex] = param
            fitparamarrayerr[:,n,ElementIndex] = np.sqrt(np.diag(paramerr))
            
        # Print the current loop number to console.
        print(f'{n},', end='')   

    # Print progress
    print(') done! ', end='')   
    
    ## SECTION S2.5: Make a plot for the current element
    # If the plotting setting is set to make plots,
    if plot_everyelement >= 1:
        # Make a plot of the Pn(F) and F(CSR)
        f, (a1, a2) = pl.subplots(1,2, figsize=(5.5, 3), dpi=140)
        
        # Plot Pn(F)
        a1.plot(Farray*514.2, Pnarray[:,1,ElementIndex], color=CSRcolourdict['+'], lw=1)
        a1.plot(Farray*514.2, Pnarray[:,2,ElementIndex], color=CSRcolourdict['++'], lw=1)
        a1.plot(Farray*514.2, Pnarray[:,3,ElementIndex], color=CSRcolourdict['+++'], lw=1)
        a1.plot(Farray*514.2, Pnarray[:,4,ElementIndex], color=CSRcolourdict['++++'], lw=1)
                
        # Plot F(CSR) from Kingham
        a2.plot(CSR[:,1,ElementIndex], Farray * 514.2, color=CSRcolourdict['++/+'], 
                **CSRpointdict, )
        a2.plot(CSR[:,2,ElementIndex], Farray * 514.2, color=CSRcolourdict['+++/++'], 
                **CSRpointdict,)
        a2.plot(CSR[:,3,ElementIndex], Farray * 514.2, color=CSRcolourdict['++++/+++'], 
                **CSRpointdict,)
        # Plot F(CSR) model. Only plot higher charge states if they exist.
        a2.plot(fitx, FCSR(fitx,*fitparamarray[:,1,ElementIndex]), 
                color=CSRcolourdict['++/+'], lw=0.7)
        if fitparamarray[0,2,ElementIndex] != np.nan:
            a2.plot(fitx, FCSR(fitx,*fitparamarray[:,2,ElementIndex]), 
                    color=CSRcolourdict['+++/++'], lw=0.7)
        if fitparamarray[0,3,ElementIndex] != np.nan:
            a2.plot(fitx, FCSR(fitx,*fitparamarray[:,3,ElementIndex]), 
                    color=CSRcolourdict['++++/+++'], lw=0.7)
        
        # Axis options and limits
        f.suptitle(ElementNames[ElementIndex], y=0.94)   

        a1.set_yscale('log')
        a1.set_xlim([0, 70])
        a1.set_xticks(np.arange(0, 70 + 1, 10))
        a1.xaxis.set_ticks_position('both')
        a1.set_ylim([1E-4, 1])
        a1.set_yticks([1E-4, 1E-3, 1E-2, 1E-1, 1E0])
        
        a2.set_xscale('log')
        a2.set_xlim([1E-4, 1E4])
        a2.set_xticks([1E-4, 1E-3, 1E-2, 1E-1, 1E0, 1E1, 1E2, 1E3, 1E4])
        a2.set_ylim([0, 70])
        a2.set_yticks(np.arange(0, 70 + 1, 10))
        
        a1.set_xlabel(r'Field, $\mathit{F}$ (V/nm)')
        a1.set_ylabel(r'Probability, $\mathit{P_n}$')
        a2.set_xlabel('Charge state ratio, CSR')
        a2.set_ylabel(r'Field, $\mathit{F}$ (V/nm)')
        
        a1.grid(which='both', zorder=-300, color='0.95')  
        a2.grid(which='both', zorder=-300, color='0.95')  
            
        ## Curve labels
        a1.text(Farray[np.where(Pnarray[:,1,ElementIndex] > 0.9999)[0][-1]]*514.2, 0.70, '+  ', 
                ha='center', va='top', fontsize=8, 
                color=CSRcolourdict['+'], clip_on=True)
        # Only draw the ++ label if it will fit
        if len(np.where(Pnarray[:,2,ElementIndex] > 0.9)[0]) > 10:
            a1.text(Farray[np.where(Pnarray[:,2,ElementIndex] > 0.9)[0][0]]*514.2, 0.70, ' ++', 
                    ha='left', va='top', fontsize=8, 
                    color=CSRcolourdict['++'], clip_on=True)
        # Only draw the +++ label if it will fit
        if len(np.where(Pnarray[:,3,ElementIndex] > 0.9)[0]) > 10:
            a1.text(Farray[np.where(Pnarray[:,3,ElementIndex] > 0.9)[0][0]]*514.2, 0.70, '+++', 
                    ha='left', va='top', fontsize=8, 
                    color=CSRcolourdict['+++'], clip_on=True)
        # Only draw the ++++ label if it will fit
        if len(np.where(Pnarray[:,4,ElementIndex] > 0.9)[0]) > 10:
            a1.text(Farray[np.where(Pnarray[:,4,ElementIndex] > 0.9)[0][0]]*514.2, 0.70, '++++', 
                    ha='left', va='top', fontsize=8, 
                    color=CSRcolourdict['++++'], clip_on=True)      
        a2.text(8E3, fitparamarray[0,1,ElementIndex] - 6*fitparamarray[1,1,ElementIndex],
                    '++/+', ha='right', va='top', fontsize=8, 
                    color=CSRcolourdict['++/+'], clip_on=True)
        # Only draw if the curve exists
        if fitparamarray[0,2,ElementIndex] > 0:
            a2.text(8E3, fitparamarray[0,2,ElementIndex] - 12*fitparamarray[1,2,ElementIndex],
                        '+++/++', ha='right', va='top', fontsize=8, 
                        color=CSRcolourdict['+++/++'], clip_on=True)
        # Only draw if the curve exists
        if fitparamarray[0,3,ElementIndex] > 0:
            a2.text(8E3, fitparamarray[0,3,ElementIndex] - 24*fitparamarray[1,3,ElementIndex],
                        '++++/+++', ha='right', va='top', fontsize=8, 
                        color=CSRcolourdict['++++/+++'], clip_on=True)       
        
        f.tight_layout()
       
        # If the save setting is set,
        if plot_everyelement >=2:
            f.savefig(f'output/output_{ElementNames[ElementIndex]}.png', 
                      dpi=400, bbox_inches='tight')
            # If you're not viewing them in-line, close them.
            if plot_everyelement == 3:
                pl.close()
            
        # Print progress
        print('Plotting done! ', end='')   
        
    # Print progress
    print('Element done!')   
     
# Print progress
print('%%%%%%% All elements done!')


# %% SECTION S2.6: Fit curves to model parameters a,b for all elements
# Make an array of fit parameters and n for all elements. The result is three
# columns: a, b, n.
fitparamarray_clean =  (
np.r_[
      np.c_[fitparamarray[0,1,:], fitparamarray[1,1,:], np.repeat(1, len(fitparamarray[0,1,:]))],
      np.c_[fitparamarray[0,2,:], fitparamarray[1,2,:], np.repeat(2, len(fitparamarray[0,2,:]))],
      np.c_[fitparamarray[0,3,:], fitparamarray[1,3,:], np.repeat(3, len(fitparamarray[0,3,:]))]
      ]
    )

# Remove nan rows from this clean version so that curve_fit will succeed.
fitparamarray_clean = fitparamarray_clean[~np.isnan(fitparamarray_clean).any(axis=1)]

# After tinkering, an equation for b which depends only on a, n, CSR.
# b varies with n via a nearly straight line. a is modelled with a quadratic, 
# but with only 3 data points available you could use almost any function.
def bigequation(an, c, d, e, f, g, h):
    # Input parameters packed together so that curve_fit can fit simultaenously
    # to two input parameters
    a, n = an
    # b = (c*n**2 + d*n + e)*np.sqrt(a) + f*n + g
    b = (c*n**2 + d*n + e)*a**(f) + g*n + h
    return b

# Perform the fitting
abfit, abfiterr = curve_fit(
    bigequation, # function
    fitparamarray_clean[:, 0::2].T, # x co-ordinates are a AND n
    fitparamarray_clean[:,1], # y co-ordinates
    # Initial guess, determined from a previous fit.
    p0 = (0.0036, -0.025, 0.11, 0.21, -0.012, 0.04))
# Get the uncertainty in each parameter, ignoring covariance
abfiterr = np.diag(np.sqrt(abfiterr))

        
# %% SECTION S3.1: Manuscript plotting
# Only proceed with section 3.X if the corresponding setting is true
if plot_manuscript == True:


    # %% SECTION S3.2: Illustration of the method using W
    f, (a1, a2, a3, a4) = pl.subplots(4,1, figsize=(3.10, 4.4), dpi=120,
                                      gridspec_kw={'height_ratios':[1.5, 3, 1.3, 1]},
                                      constrained_layout=True)
    
    # Get the index of the element you want to plot
    ElementIndexPlot = np.where(ElementNames == 'W')[0][0] 
    
    # Plot Pn(F)
    a1.plot(Farray*514.2, Pnarray[:,1,ElementIndexPlot], color=CSRcolourdict['+'], lw=1)
    a1.plot(Farray*514.2, Pnarray[:,2,ElementIndexPlot], color=CSRcolourdict['++'], lw=1)
    a1.plot(Farray*514.2, Pnarray[:,3,ElementIndexPlot], color=CSRcolourdict['+++'], lw=1)
    a1.plot(Farray*514.2, Pnarray[:,4,ElementIndexPlot], color=CSRcolourdict['++++'], lw=1)
    
    # Plot F(CSR) from Kingham curves   
    a2.plot(CSR[:,1,ElementIndexPlot], Farray*514.2, color=CSRcolourdict['++/+'], **CSRpointdict)
    a2.plot(CSR[:,2,ElementIndexPlot], Farray*514.2, color=CSRcolourdict['+++/++'], **CSRpointdict)
    a2.plot(CSR[:,3,ElementIndexPlot], Farray*514.2, color=CSRcolourdict['++++/+++'], **CSRpointdict)
    
    # Plot curves which are fit to F(CSR) from Kingham curves
    a2.plot(fitx, FCSR(fitx, *fitparamarray[:,1,ElementIndexPlot]),
            color=CSRcolourdict['++/+'], lw=0.7)         
    a2.plot(fitx, FCSR(fitx, *fitparamarray[:,2,ElementIndexPlot]),
            color=CSRcolourdict['+++/++'], lw=0.7)         
    a2.plot(fitx, FCSR(fitx, *fitparamarray[:,3,ElementIndexPlot]),
            color=CSRcolourdict['++++/+++'], lw=0.7)  
    
    # Plot charge state regions
    a2.plot([1.5E4, 1.5E4], [0, FCSR(1E-4, *fitparamarray[:,1,ElementIndexPlot])], 
            marker='_', ls='-', lw=0.7, mew=0.7, ms=4,clip_on=False,
            color=CSRcolourdict['+'],)
    a2.plot([1.5E4, 1.5E4], [FCSR(1E-4, *fitparamarray[:,1,ElementIndexPlot]), FCSR(1E4, *fitparamarray[:,1,ElementIndexPlot])], 
            marker='_', ls='-', lw=0.7, mew=0.7, ms=4,clip_on=False,
            color=CSRcolourdict['++/+'],)
    a2.plot([1.5E4, 1.5E4], [FCSR(1E4, *fitparamarray[:,1,ElementIndexPlot]), FCSR(1E-4, *fitparamarray[:,2,ElementIndexPlot])], 
            marker='_', ls='-', lw=0.7, mew=0.7, ms=4,clip_on=False,
            color=CSRcolourdict['++'],)
    a2.plot([1.5E4, 1.5E4], [FCSR(1E-4, *fitparamarray[:,2,ElementIndexPlot]), FCSR(1E4, *fitparamarray[:,2,ElementIndexPlot])], 
            marker='_', ls='-', lw=0.7, mew=0.7, ms=4,clip_on=False,
            color=CSRcolourdict['+++/++'],)
    a2.plot([1.5E4, 1.5E4], [FCSR(1E4, *fitparamarray[:,2,ElementIndexPlot]), FCSR(1E-4, *fitparamarray[:,3,ElementIndexPlot])], 
            marker='_', ls='-', lw=0.7, mew=0.7, ms=4,clip_on=False,
            color=CSRcolourdict['+++'],)
    a2.plot([1.5E4, 1.5E4], [FCSR(1E-4, *fitparamarray[:,3,ElementIndexPlot]), FCSR(1E4, *fitparamarray[:,3,ElementIndexPlot])], 
            marker='_', ls='-', lw=0.7, mew=0.7, ms=4,clip_on=False,
            color=CSRcolourdict['++++/+++'],)
    a2.plot([1.5E4, 1.5E4], [FCSR(1E4, *fitparamarray[:,3,ElementIndexPlot]), 70], 
            marker='_', ls='-', lw=0.7, mew=0.7, ms=4,clip_on=False,
            color=CSRcolourdict['++++'],)
    
    # F(CSR) curve labels
    a2.text(1.90E4, 6.9, '+', fontsize=8, va='center', color=CSRcolourdict['+'],)
    a2.text(1.90E4, FCSR(0.1, *fitparamarray[:,1,ElementIndexPlot]), '++/+', fontsize=8, va='center', color=CSRcolourdict['++/+'],)
    a2.text(1.90E4, 24.1, '++', fontsize=8, va='center', color=CSRcolourdict['++'],)
    a2.text(1.90E4, FCSR(0.1, *fitparamarray[:,2,ElementIndexPlot]), '+++/++', fontsize=8, va='center', color=CSRcolourdict['+++/++'],)
    a2.text(1.90E4, 41.8, '+++', fontsize=8, va='center', color=CSRcolourdict['+++'],)
    a2.text(1.90E4, FCSR(0.1, *fitparamarray[:,3,ElementIndexPlot]), '++++\n/+++', fontsize=8, va='center', color=CSRcolourdict['++++/+++'],)
    a2.text(1.90E4, 68, '++++', fontsize=8, va='center', color=CSRcolourdict['++++'],)
  
    # Plot difference between F(CSR) from Kingham and model
    a3.plot(CSR[:,1,ElementIndexPlot], Farray*514.2 - FCSR(CSR[:,1,ElementIndexPlot], *fitparamarray[:,1,ElementIndexPlot]),
            color=CSRcolourdict['++/+'])
    a3.plot(CSR[:,2,ElementIndexPlot], Farray*514.2 - FCSR(CSR[:,2,ElementIndexPlot], *fitparamarray[:,2,ElementIndexPlot]),
            color=CSRcolourdict['+++/++'])
    a3.plot(CSR[:,3,ElementIndexPlot], Farray*514.2 - FCSR(CSR[:,3,ElementIndexPlot], *fitparamarray[:,3,ElementIndexPlot]),
            color=CSRcolourdict['++++/+++'])
    
    # Plot difference between F(CSR) from Kingham and model, relative to Kingham
    a4.plot(CSR[:,1,ElementIndexPlot], 100*(Farray*514.2 - FCSR(CSR[:,1,ElementIndexPlot], *fitparamarray[:,1,ElementIndexPlot])) / (Farray*514.2),
            color=CSRcolourdict['++/+'])
    a4.plot(CSR[:,2,ElementIndexPlot], 100*(Farray*514.2 - FCSR(CSR[:,2,ElementIndexPlot], *fitparamarray[:,2,ElementIndexPlot])) / (Farray*514.2),
            color=CSRcolourdict['+++/++'])
    a4.plot(CSR[:,3,ElementIndexPlot], 100*(Farray*514.2 - FCSR(CSR[:,3,ElementIndexPlot], *fitparamarray[:,3,ElementIndexPlot])) / (Farray*514.2),
            color=CSRcolourdict['++++/+++'])
    
    # Labels for the curves
    a1.text(15, 0.70, '+', va='top', fontsize=8, color=CSRcolourdict['+'], clip_on=True)
    a1.text(25, 0.70, '++', va='top', fontsize=8, color=CSRcolourdict['++'], clip_on=True)
    a1.text(38, 0.70, '+++', va='top', fontsize=8, color=CSRcolourdict['+++'], clip_on=True)
    a1.text(52, 3E-2, '++++', va='top', fontsize=8, color=CSRcolourdict['++++'], clip_on=True)    
    a2.text(4E-4, 13, '++/+', va='top', fontsize=8, color=CSRcolourdict['++/+'], clip_on=True)
    a2.text(4E-4, 25, '+++/++', va='top', fontsize=8, color=CSRcolourdict['+++/++'], clip_on=True)
    a2.text(4E-4, 44, '++++/+++', va='top', fontsize=8, color=CSRcolourdict['++++/+++'], clip_on=True)
    
    # Fake the legend
    a2.plot([],[], color='0.5', label='Kingham (K)', **CSRpointdict)   
    a2.plot([],[], color='0.5', label='This work (T)', )   
    a2.legend(loc='upper right', fontsize=8,
                frameon=True, fancybox=False,
                framealpha=1,
                edgecolor='w', facecolor='w',
                handlelength=1, borderaxespad=0.2, 
                borderpad=0.2,
                bbox_to_anchor=(1, 0.84))
    
    ## Axis options and limits
    a1.set_xlim([0, 70])
    a1.set_xticks([0, 10, 20, 30, 40, 50, 60, 70])
    a1.set_yscale('log')
    a1.set_ylim([1E-4, 1E0])
    a1.set_yticks([1E-4, 1E-3, 1E-2, 1E-1, 1])
    a1.grid(which='both', zorder=-300, color='0.95')  
    
    a2.set_xlim([1E-4, 1E4])
    a2.set_ylim([0, 70])
    a2.set_yticks([0, 10, 20, 30, 40, 50, 60, 70])
    a2.set_xscale('log')
    a2.set_xticks(np.logspace(-4, 4, 9))
    a2.set_xticklabels([])
    a2.grid(which='both', zorder=-300, color='0.95')  
    
    a3.set_xlim([1E-4, 1E4])
    a3.set_ylim([-0.36, 0.36])
    a3.set_yticks([-0.3, 0, +0.3])
    a3.set_xscale('log')
    a3.set_xticks(np.logspace(-4, 4, 9))
    a3.set_xticklabels([])
    a3.axhline(0, color='k', lw=0.8)
    a3.grid(which='both', zorder=-300, color='0.95')  
    
    a4.set_xlim([1E-4, 1E4])
    a4.set_ylim([-1, 1])
    a4.set_yticks([-1, 0, 1])
    a4.set_yticklabels(['-1%', '0%', '+1%'])
    a4.set_xscale('log')
    a4.set_xticks(np.logspace(-4, 4, 9))
    a4.axhline(0, color='k', lw=0.8)
    a4.grid(which='both', zorder=-300, color='0.95')  
    
    # Axis labels
    a1.set_xlabel(r'Field, $\mathit{F}$ (V/nm)')
    a4.set_xlabel('Charge state ratio, CSR')
    a1.set_ylabel(r'Probability, $\mathit{P_n}$')
    a2.set_ylabel(r'Field, $\mathit{F}$ (V/nm)')
    a3.set_ylabel(r'K$-$T' + ' (V/nm)')
    a4.set_ylabel(r'(K$-$T)/K')
    
    # Subplot labels
    a1.text(1, 0.20, '(a)', fontweight='bold', fontsize=9,)
    a2.text(1.3E-4, 63, '(b) ', fontweight='bold', fontsize=9,)
    a3.text(1.3E-4, 0.215, '(c) ', fontweight='bold', fontsize=9,)
    a4.text(1.3E-4, 0.48, '(d) ', fontweight='bold', fontsize=9,)
    
    # Save figure
    f.savefig('fig_method-W.png', dpi=800, bbox_inches='tight')
    f.savefig('fig_method-W.pdf', dpi=800, bbox_inches='tight')
    
    
    # %% SECTION S3.3: F(CSR) for a selection of elements
    # Set up figure and axes
    f, ((a1a, a1b, a1c, a1d),
        (a2a, a2b, a2c, a2d),
        (a3a, a3b, a3c, a3d),
        (a4a, a4b, a4c, a4d),
        ) = pl.subplots(4,4, figsize=(7.0, 5.5), dpi=100,
                        sharex=True, sharey=True)
    
    # A helper function for plotting lots of F(CSR) curves on many subplots                                       
    def FCSRplotter(axes, ElementIndex, subplotlabel):
        # Loop over charge states
        for n in range(1,4):
            # For charge states with fitted F(CSR) curves,
            if fitparamarray[0,n,ElementIndex] != np.nan:
                # For the ++/+ CSR,
                if n == 1:
                    # Plot the F(CSR) points and curves
                    axes.plot(CSR[:,n,ElementIndex], Farray*514.2, color=CSRcolourdict['++/+'], **CSRpointdict)
                    axes.plot(fitx, FCSR(fitx, *fitparamarray[:, n, ElementIndex]), color=CSRcolourdict['++/+'], lw=0.7)
                    # Add a label
                    axes.text(2E-4, FCSR(2E-4, *fitparamarray[:, n, ElementIndex]) - 1.5,
                            '++/+', va='top', fontsize=8, color=CSRcolourdict['++/+'], clip_on=True)
                # For the +++/++ CSR,
                if n == 2:
                    # Plot the F(CSR) points and curves
                    axes.plot(CSR[:,n,ElementIndex], Farray*514.2, color=CSRcolourdict['+++/++'], **CSRpointdict)
                    axes.plot(fitx, FCSR(fitx, *fitparamarray[:, n, ElementIndex]), color=CSRcolourdict['+++/++'], lw=0.7)
                    # Add a label, but only if the line is predominantly on the axes
                    if fitparamarray[0, n, ElementIndex] < 140:
                        axes.text(2E-4, FCSR(2E-4, *fitparamarray[:, n, ElementIndex]) - 1,
                                '+++/++', va='top', fontsize=8, color=CSRcolourdict['+++/++'], clip_on=True)
                # For the ++++/+++ CSR,                            
                if n == 3:
                    axes.plot(CSR[:,n,ElementIndex], Farray*514.2, color=CSRcolourdict['++++/+++'], **CSRpointdict)
                    axes.plot(fitx, FCSR(fitx, *fitparamarray[:, n, ElementIndex]), color=CSRcolourdict['++++/+++'], lw=0.7)
                    if fitparamarray[0, n, ElementIndex] < 140:
                        axes.text(2E-4, FCSR(2E-4, *fitparamarray[:, n, ElementIndex]) - 0,
                                '++++/+++', va='top', fontsize=8, color=CSRcolourdict['++++/+++'], clip_on=True)
        axes.text(1E-4, 73, subplotlabel + ' ' + ElementNames[ElementIndex], fontweight='bold', fontsize=9)
    
    # Use the helper function for selected elements.
    FCSRplotter(a1a, np.where(ElementNames == 'Ag')[0][0], '(a)')
    FCSRplotter(a1b, np.where(ElementNames == 'Al')[0][0], '(b)')
    FCSRplotter(a1c, np.where(ElementNames == 'C (graphite)')[0][0], '(c)')
    FCSRplotter(a1d, np.where(ElementNames == 'Cr')[0][0], '(d)')
    FCSRplotter(a2a, np.where(ElementNames == 'Cu')[0][0], '(e)')
    FCSRplotter(a2b, np.where(ElementNames == 'Fe')[0][0], '(f)')
    FCSRplotter(a2c, np.where(ElementNames == 'Mg')[0][0], '(g)')
    FCSRplotter(a2d, np.where(ElementNames == 'Mn')[0][0], '(h)')
    FCSRplotter(a3a, np.where(ElementNames == 'Mo')[0][0], '(i)')
    FCSRplotter(a3b, np.where(ElementNames == 'Ni')[0][0], '(j)')
    FCSRplotter(a3c, np.where(ElementNames == 'Pt')[0][0], '(k)')
    FCSRplotter(a3d, np.where(ElementNames == 'Si')[0][0], '(l)')
    FCSRplotter(a4a, np.where(ElementNames == 'Ti')[0][0], '(m)')
    FCSRplotter(a4b, np.where(ElementNames == 'W')[0][0], '(n)')
    FCSRplotter(a4c, np.where(ElementNames == 'Zn')[0][0], '(o)')
    FCSRplotter(a4d, np.where(ElementNames == 'Zr')[0][0], '(p)')
    
    # Plot options
    a1a.set_xlim([1E-4, 1E4])     
    a1a.set_xscale('log')
    a1a.set_xticks([1E-3, 1E0, 1E3])               
    locmin = matplotlib.ticker.LogLocator(base=10.0,subs=(0.0, 1.0),numticks=10)
    a1a.xaxis.set_minor_locator(locmin)
    a1a.xaxis.set_minor_formatter(matplotlib.ticker.NullFormatter())    
    a1a.set_ylim([0, 70])
    a1a.set_yticks([0, 10, 20, 30, 40, 50, 60, 70])    
    for ax in [a1a, a2a, a3a, a4a, a1b, a2b, a3b, a4b, a1c, a2c, a3c, a4c, a1d, a2d, a3d, a4d]:
        ax.grid(which='both', zorder=-300, color='0.95')
    
    # Fake the legend
    a1a.plot([],[], color='0.5', label='Kingham', **CSRpointdict)   
    a1a.plot([],[], color='0.5', label='This work', )      
    a1a.legend(loc='lower right', 
                fontsize=8, frameon=True, fancybox=False,
                edgecolor='w', facecolor='w',
                handlelength=1, borderaxespad=0.2,)
    
    # Axis labels
    a1a.set_ylabel(r'Field, $\mathit{F}$ (V/nm)')
    a2a.set_ylabel(r'Field, $\mathit{F}$ (V/nm)')
    a3a.set_ylabel(r'Field, $\mathit{F}$ (V/nm)')
    a4a.set_ylabel(r'Field, $\mathit{F}$ (V/nm)')
    a4a.set_xlabel('CSR')
    a4b.set_xlabel('CSR')
    a4c.set_xlabel('CSR')
    a4d.set_xlabel('CSR')
    
    # Save the figure
    f.tight_layout(h_pad=0.3, w_pad=1.0,)    
    f.savefig('fig_many-elements.png', dpi=800, bbox_inches='tight')
    f.savefig('fig_many-elements.pdf', dpi=800, bbox_inches='tight')
    
    
    # %% SECTION S3.4: Trends of fit parameters with atomic number
    f, (a1, a2, a3) = pl.subplots(3,1, figsize=(3.25, 4.0), dpi=120,
                                      gridspec_kw={'height_ratios':[1,1,1.6]},
                                      constrained_layout=True
                                      )
    
    # Plot the a parameters with atomic number  
    a1.plot(ElementList[:,0], fitparamarray[0,1,:], **abfitpointdict, 
            color=CSRcolourdict['++/+'])
    a1.plot(ElementList[:,0], fitparamarray[0,2,:], **abfitpointdict,
            color=CSRcolourdict['+++/++'])
    a1.plot(ElementList[:,0], fitparamarray[0,3,:], **abfitpointdict,
            color=CSRcolourdict['++++/+++'])
    # Plot the b parameters with atomic number 
    a2.plot(ElementList[:,0], fitparamarray[1,1,:], **abfitpointdict, 
            color=CSRcolourdict['++/+'])
    a2.plot(ElementList[:,0], fitparamarray[1,2,:], **abfitpointdict,
            color=CSRcolourdict['+++/++'])
    a2.plot(ElementList[:,0], fitparamarray[1,3,:], **abfitpointdict,
            color=CSRcolourdict['++++/+++'])
    # Plot the a/b parameters       
    a3.plot(fitparamarray[0,1,:], fitparamarray[1,1,:], **abfitpointdict, 
            color=CSRcolourdict['++/+'], label='++/+')
    a3.plot(fitparamarray[0,2,:], fitparamarray[1,2,:], **abfitpointdict, 
            color=CSRcolourdict['+++/++'], label='+++/++')
    a3.plot(fitparamarray[0,3,:], fitparamarray[1,3,:], **abfitpointdict, 
            color=CSRcolourdict['++++/+++'], label='++++/+++')
    # Plot the fitted equation with a/b.
    a3.plot(np.linspace(5, 85), bigequation( (np.linspace(8, 85), np.linspace(1, 1,)), *abfit),
            lw=0.5, ls='--', color='k', zorder=-30)
    a3.plot(np.linspace(18, 95), bigequation( (np.linspace(18, 95), np.linspace(2, 2,)), *abfit),
            lw=0.5, ls='--', color='k', zorder=-30)
    a3.plot(np.linspace(35, 142), bigequation( (np.linspace(35, 142), np.linspace(3, 3,)), *abfit),
            lw=0.5, ls='--', color='k', zorder=-30)
    
    # Indicate the groups of the periodic table.
    a1.text(7.5, 120, '2p', fontsize=8, ha='center')
    a1.text(15.5, 160, '3p', fontsize=8, ha='center')
    a1.text(25.5, 160, '4d', fontsize=8, ha='center')
    a1.text(33.5, 160, '4p', fontsize=8, ha='center')
    a1.text(43.5, 160, '5d', fontsize=8, ha='center')
    a1.text(51.5, 160, '5p', fontsize=8, ha='center')
    a1.text(64, 160, '6f', fontsize=8, ha='center')
    a1.text(76, 160, '6d', fontsize=8, ha='center')
    a1.text(83.5, 160, '6p', fontsize=8, ha='center')
    a1.text(90, 160, '7f', fontsize=8, ha='center')     
    for ax in [a1, a2]:
        ax.axvspan(2.5, 4.5, color='0.95', zorder=-40)
        ax.axvspan(4.5, 10.5, color='0.91', zorder=-40)
        ax.axvspan(10.5, 12.5, color='0.95', zorder=-40)
        ax.axvspan(12.5, 18.5, color='0.91', zorder=-40)
        ax.axvspan(18.5, 20.5, color='0.95', zorder=-40)
        ax.axvspan(20.5, 30.5, color='0.87', zorder=-40)
        ax.axvspan(30.5, 36.5, color='0.91', zorder=-40)
        ax.axvspan(36.5, 38.5, color='0.95', zorder=-40)
        ax.axvspan(38.5, 48.5, color='0.87', zorder=-40)
        ax.axvspan(48.5, 54.5, color='0.91', zorder=-40)
        ax.axvspan(54.5, 56.5, color='0.95', zorder=-40)
        ax.axvspan(56.5, 71.5, color='0.82', zorder=-40)
        ax.axvspan(71.5, 80.5, color='0.87', zorder=-40)
        ax.axvspan(80.5, 86.5, color='0.91', zorder=-40)
        ax.axvspan(86.5, 88.5, color='0.95', zorder=-40)
        ax.axvspan(88.5, 103.5, color='0.82', zorder=-40)

    # Plot options and labels
    a1.set_ylim([0, a1.set_ylim()[1]])
    a1.set_ylim([0, 150])
    a2.set_ylim([0.15, 0.27])
    a3.set_xlim([0, 150])
    a3.set_ylim([0.15, 0.27])
    a3.text(20, 0.220, '++/+', fontsize=8, rotation=40,)
    a3.text(50, 0.205, '+++/++', fontsize=8, rotation=25,)
    a3.text(75, 0.190, '++++/+++', fontsize=8, rotation=15,)    
    
    # Tick marks from periodic table groups
    for ax in (a1, a2):
        ax.set_xlim([3, 94])
        ax.set_xticks([3, 5, 
                       11, 13,
                       19, 21, 31,
                       37, 39, 49,
                       55, 57, 72, 81,
                       87, 89])
    a1.set_xticklabels([])
    a2.set_xticklabels(['3\nLi', '', 
                        '11\nNa', '',
                        '19\nK', '', '31\nGa',
                        '37\nRb', '', '49\nIn',
                        '55\nCs','', '72\nHf', '81\nTl',
                        '87\nFr', ''])
    # Other axes labels
    a1.set_ylabel(r'$\mathit{a}$ (V/nm)')
    a2.set_ylabel(r'$\mathit{b}$')
    a3.set_xlabel(r'$\mathit{a}$ (V/nm)')
    a3.set_ylabel(r'$\mathit{b}$')
    
    # Subplot labels
    a1.text(0, 1.05, '(a)', transform=a1.transAxes, fontweight='bold', fontsize=9,)
    a2.text(0, 1.05, '(b)', transform=a2.transAxes, fontweight='bold', fontsize=9,)
    a3.text(0.01, 0.89, '(c)', transform=a3.transAxes, fontweight='bold', fontsize=9,)
       
    # Save the figure
    f.savefig('fig_modelparams.png', dpi=800, bbox_inches='tight')
    f.savefig('fig_modelparams.pdf', dpi=800, bbox_inches='tight')


    # %% SECTION S3.5: Print the F(CSR) model parameters to console
    # Print in atomic number order
    if print_LaTeXtable == 1:
        print('%%%%%%% Parameters for three-parameter F(CSR) model:')
        # Print in atomic number order
        for ElementIndex, ElementParameters in enumerate(ElementList):
            for n in narray[:-1]:
                if fitparamarray[0,n,ElementIndex] > 0:
                    print(f'{ElementNames[ElementIndex]} & {"+"*(n+1)}/{"+"*(n)} & {fitparamarray[0,n,ElementIndex]:.4g} & {fitparamarray[1,n,ElementIndex]:.4f} \\\\')
    # Print in alphabetical order
    if print_LaTeXtable == 2:
        print('%%%%%%% Parameters for three-parameter F(CSR) model:')
        for ElementIndex in ElementNames.argsort():
            for n in narray[:-1]:
                if fitparamarray[0,n,ElementIndex] > 0:
                    print(f'{ElementNames[ElementIndex]} & {"+"*(n+1)}/{"+"*(n)} & {fitparamarray[0,n,ElementIndex]:.4g} & {fitparamarray[1,n,ElementIndex]:.4f} \\\\')
 
    # %% SECTION S3.6: Print the a(b) model parameters to console
    print('%%%%%%% Parameters for a(b) model:')
    for paramind, param in enumerate(abfit):       
        print(f'    {list(map(chr, range(97, 123)))[paramind+2]} = {param:.3g} +- {abfiterr[paramind]:.1g}')
    
    # %% SECTION S3.7: Plot the F ranges measurable using CSR for each element 
    f, a1 = pl.subplots(1,1, figsize=(3.46, 4.5), dpi=150)
    
    # Parameter to vertically shift each line so they don't overlap.
    nshift = 0.34
    # Loop over elements and plot
    for ElementIndex, ElementParameters in enumerate(ElementList):
        # print(fitparamarray[:,1,ElementIndex])
        a1.plot(FCSR(np.array(fitlims), *fitparamarray[:,1,ElementIndex]), 
                [ElementParameters[0]-nshift, ElementParameters[0]-nshift], 
                color=CSRcolourdict['++/+'],lw=1.)
        a1.plot(FCSR(np.array(fitlims), *fitparamarray[:,2,ElementIndex]), 
                [ElementParameters[0], ElementParameters[0]], 
                color=CSRcolourdict['+++/++'],lw=1.,)
        a1.plot(FCSR(np.array(fitlims), *fitparamarray[:,3,ElementIndex]), 
                [ElementParameters[0]+nshift, ElementParameters[0]+nshift], 
                color=CSRcolourdict['++++/+++'],lw=1.)

    # Label groups of the periodic table
    a1.axhspan(2.5, 4.5, color='0.95', zorder=-40)
    a1.axhspan(4.5, 10.5, color='0.91', zorder=-40)
    a1.axhspan(10.5, 12.5, color='0.95', zorder=-40)
    a1.axhspan(12.5, 18.5, color='0.91', zorder=-40)
    a1.axhspan(18.5, 20.5, color='0.95', zorder=-40)
    a1.axhspan(20.5, 30.5, color='0.87', zorder=-40)
    a1.axhspan(30.5, 36.5, color='0.91', zorder=-40)
    a1.axhspan(36.5, 38.5, color='0.95', zorder=-40)
    a1.axhspan(38.5, 48.5, color='0.87', zorder=-40)
    a1.axhspan(48.5, 54.5, color='0.91', zorder=-40)
    a1.axhspan(54.5, 56.5, color='0.95', zorder=-40)
    a1.axhspan(56.5, 71.5, color='0.82', zorder=-40)
    a1.axhspan(71.5, 80.5, color='0.87', zorder=-40)
    a1.axhspan(80.5, 86.5, color='0.91', zorder=-40)
    a1.axhspan(86.5, 88.5, color='0.95', zorder=-40)
    a1.axhspan(88.5, 103.5, color='0.82', zorder=-40)
    
    # Plot options
    a1.set_xlim([0, 70])
    a1.set_xlabel(r'Field, $\mathit{F}$ (V/nm)')
    a1.set_ylim([94, 3])
    a1.set_yticks([3, 5, 
                   11, 13,
                   19, 21, 31,
                   37, 39, 49,
                   55, 57, 72, 81,
                   87, 89])
    a1.set_yticklabels(['3 Li', '', 
                        '11 Na', '',
                        '19 K', '', '31 Ga',
                        '37 Rb', '', '49 In',
                        '55 Cs','', '72 Hf', '81 Tl',
                        '87 Fr', ''])
    # Make a twin axis to label selected elements       
    a2 = a1.twinx()
    a2.set_ylim([94, 3])
    a2.set_yticks([13, 31, 34, 37, 49, 52, 55, 76, 79,])
    a2.set_yticklabels(['13 Al', '31 Ga', '34 Se', '37 Rb', '49 In', 
                        '52 Te', '55 Cs', '76 Os', '79 Au',])
    
    # Save the figure
    f.tight_layout()
    f.savefig('fig_Franges.pdf', bbox_inches='tight', dpi=800)
    f.savefig('fig_Franges.png', bbox_inches='tight', dpi=800)
    
    
    # %% SECTION S3.8: Calculate relative errors in CSR
    f, (a1, a2) = pl.subplots(1, 2, figsize = (3.46, 1.9), dpi=150,
                              sharey=True, sharex=True)
    # Plot options
    a1.set_xscale('log')
    a1.set_ylim([0.001, 1])
    a1.set_yscale('log')
    a1.set_xlabel(r'$\mathit{C_{i,n}}$')
    a1.set_ylabel(r'$\frac{\Delta CSR}{CSR}$')    
    a1.axhline(0.01, color='k', ls='--', zorder=-30)

    a2.set_ylim([0.001, 1])
    a2.set_yscale('log')
    a2.set_xlabel(r'$\mathit{C_{i,n+1}}$')   
    a2.axhline(0.01, color='k', ls='--', zorder=-30)

    # Range to plot uncertaintes over
    Cnrange = np.logspace(0, 9, num=10000)
    
    # Plot uncertainties in terms of C_i,n.
    for CSRconst in [1E0, 1E-1, 1E-2, 1E-3, 1E-4]:
        CSRerr = CSRrelerr1(Cnrange, CSRconst)
        CSR1inderr = np.argmax(CSRerr < 0.01)
        if CSRconst == 1E0:
            a1.plot(Cnrange, CSRerr, color='0.7')         
            a1.plot([Cnrange[CSR1inderr], Cnrange[CSR1inderr]],
                    [CSRerr[CSR1inderr], 0], ls=':', color='0.7')
        else:
            a1.plot(Cnrange, CSRerr, color=pl.cm.coolwarm(0.5+np.log10(CSRconst)/8))
            a1.plot([Cnrange[CSR1inderr], Cnrange[CSR1inderr]],
                    [CSRerr[CSR1inderr], 0], ls=':', 
                    color=pl.cm.coolwarm(0.5+np.log10(CSRconst)/8))
    
    # Plot uncertainties in terms of C_i,n+1.
    for CSRconst in [1E0, 1E1, 1E2, 1E3, 1E4]:
        CSRerr = CSRrelerr2(Cnrange, CSRconst)
        CSR2inderr = np.argmax(CSRerr < 0.01)
        if CSRconst == 1E0:
            a2.plot(Cnrange, CSRerr, color='0.7')          
            a2.plot([Cnrange[CSR2inderr], Cnrange[CSR2inderr]],
                    [CSRerr[CSR2inderr], 0], ls=':', color='0.7')
        else:
            a2.plot(Cnrange, CSRerr, color=pl.cm.coolwarm(0.5+np.log10(CSRconst)/8))
            a2.plot([Cnrange[CSR2inderr], Cnrange[CSR2inderr]],
                    [CSRerr[CSR2inderr], 0], ls=':', 
                    color=pl.cm.coolwarm(0.5+np.log10(CSRconst)/8))

    # Labels and more plot options
    a1.text(0.15E1, 1.2E-2, r'$CSR=10^{0}$', rotation=-60, fontsize=8)
    a1.text(0.5E6, 1.2E-2, r'$CSR=10^{-4}$', rotation=-60, fontsize=8)
    a2.text(0.15E1, 1.2E-2, r'$CSR=10^{0}$', rotation=-60, fontsize=8)
    a2.text(0.5E6, 1.3E-2, r'$CSR=10^{4}$', rotation=-60, fontsize=8)
    a2.text(3E9, 1E-2, '1%', fontsize=8, va='center')
   
    a1.set_xticks([1E0, 1E2, 1E4, 1E6, 1E8])
    a2.set_xticks([1E0, 1E2, 1E4, 1E6, 1E8])
    a1.set_xlim(1E0, 2E9)
      
    a1.text(0, 1.05, r'(a)', transform=a1.transAxes, fontweight='bold', fontsize=9,)
    a2.text(0, 1.05, r'(b)', transform=a2.transAxes, fontweight='bold', fontsize=9,)

    # Save the figure
    f.tight_layout(w_pad=0.5,)  
    f.savefig('fig_CSR-relerr.png', dpi=800, bbox_inches='tight')
    f.savefig('fig_CSR-relerr.pdf', dpi=800, bbox_inches='tight')
    
    
    # %% SECTION S4.1: Import experiment data
    ## Import field evaporation images of Al+ and Al++  
    hitmapAl1raw = np.loadtxt('data/R6001_70985_Al+.csv', 
                         delimiter=',', skiprows=1)
    hitmapAl2raw = np.loadtxt('data/R6001_70985_Al++.csv', 
                         delimiter=',', skiprows=1)
    ## Convert the array from 1D (x,y,n) to 2D (x,y)
    # Hope that the original array is actually square
    sidelength = int(np.sqrt(np.shape(hitmapAl1raw)[0]))
    # Get the distance span of the array, again hoping it's square and even
    # side length
    sidedistance = hitmapAl1raw[:sidelength,0]
    # New array for the 2D data
    hitmapAl1 = np.zeros((sidelength, sidelength))
    hitmapAl2 = np.zeros((sidelength, sidelength))
    # Use // and % to spread the values into the array
    for rowind, row in enumerate(hitmapAl1raw):
        hitmapAl1[-rowind//sidelength, -rowind%sidelength] = row[3]
    for rowind, row in enumerate(hitmapAl2raw):
        hitmapAl2[-rowind//sidelength, -rowind%sidelength] = row[3]
    # Calculate F from Al++/+
    hitmapAl21 = FCSR(hitmapAl2 / (hitmapAl1), 
                      *fitparamarray[:,1,np.where(ElementNames == 'Al')[0][0]])
    
    ## Import the proximity histograms (proxigrams) from the steel
    proxigram = np.loadtxt('data/R6001_40744_Cu-proxigram.csv', 
                         delimiter=',', skiprows=2, usecols=(0, 2, 4, 6, 14, 
                                                             15, 17, 19, 21, 
                                                             29, 30),
                         max_rows=18)

    # %% SECTION S4.2: Apply model to experiment data of Al evaporation map
    f, ((a1, a2), (a3, a4)) = pl.subplots(2, 2, figsize=(3.546, 3.1), dpi=200,
                                          sharex=True, sharey=True)
    
    # Plot the field evaporation maps, CSR, and calculated field.
    a1im = a1.imshow(hitmapAl1, )
    a2im = a2.imshow(hitmapAl2, )
    a3im = a3.imshow(hitmapAl2 / (hitmapAl1),
                     norm=colors.LogNorm(vmin=1E-2, vmax=1E0))
    a4im = a4.imshow(hitmapAl21, vmin=21, vmax=24.0)
    
    # Add colourbars
    f.colorbar(a1im, ax=a1, fraction=0.046, pad=0.04)
    f.colorbar(a2im, ax=a2, fraction=0.046, pad=0.04)
    f.colorbar(a3im, ax=a3, fraction=0.046, pad=0.04)
    # For the F colourbar, add custom ticks
    cbar4 =  f.colorbar(a4im, ax=a4, fraction=0.046, pad=0.04, ticks=[21, 22, 23, 24])
    cbar4.ax.set_yticklabels([r'$\leq21$', '22', '23', r'$\geq24$'])
    
    # Plot options and labels
    a1.set_xticks([])
    a1.set_yticks([])

    a1.text(0, 1.05, r'(a) $Al^{+}$ counts', transform=a1.transAxes, fontweight='bold', fontsize=9,)
    a2.text(0, 1.05, r'(b) $Al^{++}$ counts', transform=a2.transAxes, fontweight='bold', fontsize=9,)
    a3.text(0, 1.05, r'(c) $Al^{++}/Al^{+}$ CSR', transform=a3.transAxes, fontweight='bold', fontsize=9,)
    a4.text(0, 1.05, r'(d) ', transform=a4.transAxes, fontweight='bold', fontsize=9,)
    a4.text(0, 1.05, r'     F', transform=a4.transAxes, fontweight='bold', fontstyle='italic', fontsize=9,)
    a4.text(0, 1.05, r'        (CSR) (V/nm)', transform=a4.transAxes, fontweight='bold', fontsize=9,)

    # Save the figure
    f.tight_layout(h_pad=0.2,)
    f.savefig('fig_Alhitmap.png', dpi=2400, bbox_inches='tight')
    f.savefig('fig_Alhitmap.pdf', dpi=2400, bbox_inches='tight')
    
    
    # %% SECTION S4.3: Apply model to proxigram in steel, including uncertainties
    # A function to plot uncertainty ribbons.
    def proxiline(ax, x, y, yerr, colour='C0', alpha=0.3, lw=0, linealpha=1, 
                  label=None, ls='-',):
        ax.plot(x, y, color=colour, label=label, alpha=linealpha, ls=ls)
        ax.fill_between(x, y+yerr, y-yerr, color=colour, alpha=alpha, lw=lw)
    
    
    # Set up axes
    f, (a1, a2, a3) = pl.subplots(3, 1, figsize=(3.46, 3.9), dpi=120, sharex=True,
                                  gridspec_kw={'height_ratios':[1.3,1,1.5]})
    
    # Use the helper function to plot ribbons of concentration
    proxiline(a1, proxigram[:,0], proxigram[:,1], proxigram[:,6], colour=ElementColour['Fe'])
    proxiline(a1, proxigram[:,0], proxigram[:,4], proxigram[:,9], colour=ElementColour['Fe'], ls='--',)
    proxiline(a1, proxigram[:,0], proxigram[:,2], proxigram[:,7], colour=ElementColour['Mn'])
    proxiline(a1, proxigram[:,0], proxigram[:,5], proxigram[:,10], colour=ElementColour['Mn'], ls='--',)
    proxiline(a1, proxigram[:,0], proxigram[:,3], proxigram[:,8], colour=ElementColour['Cu'],)
    
    ## Plot the CSRs for Fe and Mn  
    # Calculate uncertainty in CSR
    proxigramerrFe = proxigram[:,4]/proxigram[:,1] * np.sqrt(
        (proxigram[:,9]/proxigram[:,4])**2 + (proxigram[:,6]/proxigram[:,1])**2
        )
    proxigramerrMn = proxigram[:,5]/proxigram[:,2] * np.sqrt(
        (proxigram[:,10]/proxigram[:,5])**2 + (proxigram[:,7]/proxigram[:,2])**2
        )
 
    # Now plot the CSRs and their uncertatiny
    proxiline(a2, proxigram[:,0], proxigram[:,4]/proxigram[:,1], 
             proxigramerrFe, colour=ElementColour['Fe'])
    proxiline(a2, proxigram[:,0], proxigram[:,5]/proxigram[:,2], 
             proxigramerrMn, colour=ElementColour['Mn'])
    
    ## Plot the F for Fe and Mn
    # Calculate uncertainty in F, only from uncertainty in CSR.
    # Only calculate up to the last non-nan index.
    Maxdistance = 19
    FerrFe = np.sqrt(
        (FCSR(proxigram[:Maxdistance,4]/proxigram[:Maxdistance,1], *fitparamarray[:,1,np.where(ElementNames == 'Fe')[0][0]]))**2
         * (proxigramerrFe[:Maxdistance] / (proxigram[:Maxdistance,4]/proxigram[:Maxdistance,1]))**2)
    FerrMn = np.sqrt(
        (FCSR(proxigram[:Maxdistance,5]/proxigram[:Maxdistance,2], *fitparamarray[:,1,np.where(ElementNames == 'Mn')[0][0]]))**2
         * (proxigramerrMn[:Maxdistance] / (proxigram[:Maxdistance,5]/proxigram[:Maxdistance,2]))**2)
    
    # Plot the F and its uncertainty
    proxiline(a3, proxigram[:Maxdistance,0], 
              FCSR(proxigram[:Maxdistance,4]/proxigram[:Maxdistance,1], *fitparamarray[:,1,np.where(ElementNames == 'Fe')[0][0]]),
              FerrFe, 
              colour=ElementColour['Fe'])
    proxiline(a3, proxigram[:Maxdistance,0], 
              FCSR(proxigram[:Maxdistance,5]/proxigram[:Maxdistance,2], *fitparamarray[:,1,np.where(ElementNames == 'Mn')[0][0]]),
              FerrMn, 
              colour=ElementColour['Mn'])

    # Label the C curves
    a1.text(-5.9, 3.3, r'$Fe^{+}$', fontsize=8, color=ElementColour['Fe'])
    a1.text(-5.9, 29, r'$Fe^{++}$', fontsize=8, color=ElementColour['Fe'])
    a1.text(-0.9, 0.12, r'$Mn^{+}$', fontsize=8, color=ElementColour['Mn'])
    a1.text(-0.9, 0.90, r'$Mn^{++}$', fontsize=8, color=ElementColour['Mn'])
    a1.text(-1.0, 20, r'$Cu^{+}$', fontsize=8, color=ElementColour['Cu'])
    # Label the CSRs
    a2.text(-5.9, 5.2, r'$Fe$', fontsize=8, color=ElementColour['Fe'])
    a2.text(-0.9, 3, r'$Mn$', fontsize=8, color=ElementColour['Mn'])
    # Label the Fs and annotate the differences
    a3.annotate('', xy=(-4.75, FCSR(proxigram[3,4]/proxigram[3,1], *fitparamarray[:,1,np.where(ElementNames == 'Fe')[0][0]])),
                xytext=(-4.75, FCSR(proxigram[3,5]/proxigram[3,2], *fitparamarray[:,1,np.where(ElementNames == 'Mn')[0][0]])),
                arrowprops=dict(arrowstyle='<->', lw=0.5,)
                )
    a3.text(-4.5, 19.9, f'{FCSR(proxigram[3,4]/proxigram[3,1], *fitparamarray[:,1,np.where(ElementNames == "Fe")[0][0]]) - FCSR(proxigram[3,5]/proxigram[3,2], *fitparamarray[:,1,np.where(ElementNames == "Mn")[0][0]]):.1f} V/nm',
            fontsize=8)
    a3.annotate('', xy=(1.75, FCSR(proxigram[16,4]/proxigram[16,1], *fitparamarray[:,1,np.where(ElementNames == 'Fe')[0][0]])),
                xytext=(1.75, FCSR(proxigram[16,5]/proxigram[16,2], *fitparamarray[:,1,np.where(ElementNames == 'Mn')[0][0]])),
                arrowprops=dict(arrowstyle='<->', lw=0.5,)
                )
    a3.text(0.2, 19.2, f'{FCSR(proxigram[16,4]/proxigram[16,1], *fitparamarray[:,1,np.where(ElementNames == "Fe")[0][0]]) - FCSR(proxigram[16,5]/proxigram[16,2], *fitparamarray[:,1,np.where(ElementNames == "Mn")[0][0]]):.1f} V/nm',
            fontsize=8)
    a3.text(-5.9, 20.1, r'$Fe$', fontsize=8, color=ElementColour['Fe'])
    a3.text(-0.9, 18.5, r'$Mn$', fontsize=8, color=ElementColour['Mn'])

    # More plot options
    a1.set_yscale('log')
    a1.set_yticks([1E-1, 1E0, 1E1, 1E2])
    a2.set_yscale('log')
    a2.set_ylim([5E-1, 2E1])
    a2.set_yticks([1E0, 1E1])
    a3.set_xlim([-6, 2.2])
    a3.set_xticks([-6, -5, -4, -3, -2, -1, 0, 1, 2])
    a3.set_ylim([17.6, 21.2])
    for ax in [a1, a2, a3]:
        ax.axvline(0, color='k', lw=0.8, )
    a1.text(0, 2E2, r'Martensite $\leftarrow$  ', ha='right', fontsize=8,)
    a1.text(0, 2E2, r'  $\rightarrow$ Cu', ha='left', fontsize=8,)
    
    # Axis labels
    a1.set_ylabel(r'$\mathit{C_{i,n}}$ (at.%)')
    a2.set_ylabel(r'CSR ++/+')
    a3.set_ylabel(r'$\mathit{F}$ (V/nm)')
    a3.set_xlabel('Distance (nm)')
    
    # Subplot labels
    a1.text(0, 1.05, '(a)', transform=a1.transAxes, fontweight='bold', fontsize=9,)
    a2.text(0, 1.06, '(b)', transform=a2.transAxes, fontweight='bold', fontsize=9,)
    a3.text(0, 1.05, '(c)', transform=a3.transAxes, fontweight='bold', fontsize=9,)
    
    # Save the figure
    f.tight_layout(h_pad = 0.3,)    
    f.savefig('fig_Feproxigram.png', dpi=800, bbox_inches='tight')
    f.savefig('fig_Feproxigram.pdf', dpi=800, bbox_inches='tight')
    
    

==> anc/CSR_constants.csv <==
Element name, Element number, Molar mass (amu), maximum n, Work function (eV), Ionisation 1, Ionisation 2, Ionisation 3, Ionisation 4, Ionisation 5
B, 5, 10.811, 2, 4.45, 8.298018, 25.15483, 37.93059, nan, nan
C (graphite), 6, 12.011, 2, 5.00, 11.2602, 24.38314, 47.8878, nan, nan
Mg, 12, 24.305, 3, 3.66, 7.64624, 15.03527, 80.1436, 109.2654, 141.33
Al, 13, 26.982, 3, 4.28, 5.98769, 18.82855, 28.447642, 119.99924, nan
Si, 14, 28.086, 3, 4.85, 8.15168, 16.34585, 33.49300, 45.14179, 166.767
K,  19, 39.098, 4, 2.30, 4.34066, 31.625, 45.8031, nan, nan, nan
Ca, 20, 40.078, 4, 2.87, 6.11315, 11.8717, 50.91316, nan, nan
Sc, 21, 44.965, 4, 3.50, 6.56149, 12.79977, 24.756839, 73.4894, 91.95 
Ti, 22, 47.867, 4, 4.33, 6.82812, 13.5755, 27.49171, 43.26717, 99.299
V,  23, 50.942, 4, 4.30, 6.74619, 14.634, 29.3111, 46.709, 65.28165
Cr, 24, 51.996, 4, 4.50, 6.76651, 16.486305, 30.959, 49.16, 69.46
Mn, 25, 64.938, 4, 4.10, 7.43404, 15.639999, 33.668, 51.21, nan
Fe, 26, 55.845, 4, 4.50, 7.90246, 16.19921, 30.651, 54.91, nan
Co, 27, 58.933, 4, 5.00, 7.88101, 17.0844, 33.50, 51.27, nan
Ni, 28, 28.693, 4, 5.15, 7.639878, 18.168838, 35.187, 54.92, nan
Cu, 29, 63.546, 4, 4.65, 7.72638, 20.29239, 36.841, 57.38, nan
Zn, 30, 65.409, 4, 4.33, 9.394197, 17.96439, 39.72330, 59.573, nan
Ga, 31, 69.723, 4, 4.20, 5.9993020, 20.51514, 30.82576, 63.241, 86.01
Ge, 32, 72.641, 4, 5.00, 7.899435, 15.934610, 34.0576, 45.7155, 90.500
As, 33, 74.922, 4, 3.75, 9.78855, 18.5892, 28.349, 50.15, nan
Se, 34, 78.963, 4, 5.90, 9.752368, 21.196, 31.697, 42.947, 68.30
Rb, 37, 85.468, 5, 2.16, 4.1771281, 27.28954, 39.247, 52.20, nan
Sr, 38, 87.620, 5, 2.59, 5.69486745, 11.0302765, 42.88353, nan, nan
Y,  39, 91.224, 5, 3.1,  6.21726, 12.2236, 20.52441, 60.6072, nan
Zr, 40, 91.224, 5, 4.05, 6.63413, 13.13, 23.170, 34.41836, 80.348
Nb, 41, 92.906, 5, 4.30, 6.75885, 14.32, 25.04, 37.611, 50.5728
Mo, 42, 95.940, 5, 4.60, 7.09243, 16.16, 27.13, 40.33, 54.417
Ru, 44, 101.07, 5, 4.71, 7.36050, 16.76, 28.47, 45.0, 59.0
Rh, 45, 102.91, 5, 4.98, 7.45890, 18.08, 31.06, 42.0, 63.0
Pd, 46, 106.42, 5, 5.12, 8.336839, 19.43, 32.93, 46.0, 61.0
Ag, 47, 107.87, 5, 4.26, 7.57623, 21.4844, 34.8, 49.0, 82.0
Cd, 48, 112.41, 5, 4.22, 8.993820, 16.908313, 37.468, 51.0, 67.9
In, 49, 114.82, 5, 4.12, 5.7863558, 18.87041, 28.04415, 55.45, 69.3
Sn, 50, 118.71, 5, 4.42, 7.343918, 14.63307, 30.506, 40.74, 77.03
Sb, 51, 121.76, 5, 4.55, 8.608389, 16.626, 25.3235, 43.804, 55
Te, 52, 127.60, 5, 4.95, 9.009808, 18.6, 27.84, 37.4155, 59.3
Cs, 55, 132.91, 6, 2.14, 3.89390572743, 23.15745, 33.195, 43, nan
Ba, 56, 137.33, 6, 2.70, 5.2116646, 10.003826, 35.8438, 47, nan
La, 57, 138.91, 6, 3.50, 5.5769, 11.18496, 19.1773, 49.95, nan
Ce, 58, 140.91, 6, 2.90, 5.5386, 10.956, 20.1974, 36.906, 65.55
Nd, 60, 144.24, 6, 3.20, 5.520, 10.783, 22.09, 40.60, 60.0
Sm, 62, 150.36, 6, 2.70, 5.643722, 11.078, 23.55, 41.64, 62.7
Eu, 63, 151.96, 6, 2.50, 5.670385, 11.240, 24.84, 42.94, 63.20
Gd, 64, 157.25, 6, 3.10, 6.14980, 12.076, 20.54, 44.44, 64.8
Tb, 65, 158.93, 6, 3.00, 5.8638, 11.513, 21.82, 39.33, 66.5
Lu, 71, 174.97, 6, 3.30, 5.42871, 14.13, 20.9594, 45.249, 66.8,
Hf, 72, 178.49, 6, 3.90, 6.825070, 14.61, 22.55, 33.370, 68.37
Ta, 73, 180.95, 6, 4.25, 7.549571, 16.2, 23.1, 35.0, 48.272
W,  74, 183.84, 6, 4.55, 7.86403, 16.37, 26.0, 38.2, 51.6
Re, 75, 186.21, 6, 4.96, 7.83352, 16.6, 27.0, 39.1, 51.9
Os, 76, 190.23, 6, 4.83, 8.43823, 17.0, 25.0, 41.0, 55.0
Ir, 77, 192.22, 6, 5.27, 8.96702, 17, 28, 40, 57
Pt, 78, 195.08, 6, 5.65, 8.95883, 18.56, 29, 43, 56
Au, 79, 196.97, 6, 5.10, 9.225554, 20.203, 30, 45, 60
Hg, 80, 200.59, 6, 4.49, 10.437504, 18.75688, 34.49, 48.55, 61.20
Tl, 81, 204.38, 6, 3.84, 6.1082873, 20.4283, 29.8520, 51.14, 62.6
Pb, 82, 207.20, 6, 4.25, 7.41667, 15.032499, 31.9373, 42.33256, 68.8, 82.9
Bi, 83, 208.98, 6, 4.22, 7.285516, 16.703, 25.57075, 45.37, 54.856, 88.4
Th, 90, 232.04, 7, 3.40, 6.30670, 12.1, 18.32, 28.648, 58
U,  92, 238.03, 7, 3.63, 6.19405, 11.6, 19.8, 36.7, 46.0



==> anc/R6001_40744_Cu-proxigram.csv <==
,Concentration (Cu)
Distance (nm),Ion Count,Fe+ ion%,Ni ion%,Mn+ ion%,Cr ion%,Cu ion%,Mo ion%,Ti ion%,Si ion%,C ion%,C3 ion%,Co ion%,C4 ion%,Fe++ ion%,Mn++ ion%,H ion%,Fe+ ion% Sigma,Ni ion% Sigma,Mn+ ion% Sigma,Cr ion% Sigma,Cu ion% Sigma,Mo ion% Sigma,Ti ion% Sigma,Si ion% Sigma,C ion% Sigma,C3 ion% Sigma,Co ion% Sigma,C4 ion% Sigma,Fe++ ion% Sigma,Mn++ ion% Sigma,H ion% Sigma
-6.25,453690,9.494147986510614,0.8272168220591153,0.08552095042870683,0.009698252110471909,0.28874341510723184,0.05069540875928497,0.027111022945182833,0.2230597985408539,0.015869867089863123,0.004849126055235954,0.005730785338006128,0.010139081751856995,87.51504331151226,1.4421741717913112,0,0.04351978343595638,0.01344702852178228,0.004339811537658041,0.001461995617773805,0.00796615102468341,0.0033419088432791355,0.002444187225980681,0.007004000044265536,0.0018701333611244007,0.00103381208233781,0.0011238672672018609,0.001494850259300098,0.04907443097903494,0.017700062932512865,0
-5.75,415933,9.577504069164986,0.850377344428069,0.08703324814333077,0.01129989685838825,0.27720810803663093,0.060586681027954024,0.03197630387586462,0.20387899012581354,0.01490624691957599,0.004808466748250319,0.0024042333741251596,0.013944553569925926,87.41504040314186,1.4490314545852336,0,0.045630237440846586,0.01423769496692961,0.004572374922344982,0.0016481662307411859,0.008152456487266212,0.00381544580955415,0.0027722538494466633,0.0069940926019689525,0.001892954151897641,0.0010751800008948218,0.0007602762093107411,0.0018308819195810909,0.05142890822523158,0.018529242520117846,0
-5.25,375337,9.537562244063336,0.840577933963345,0.0820595891159145,0.012522080157298639,0.2853435712439754,0.05994612841259988,0.03570124981017059,0.21047751753757288,0.021847033465925286,0.004262835798229325,0.00479569027300799,0.018649906617253294,87.40358664346974,1.482667576071637,0,0.04794487015683446,0.014902025314027388,0.0046738601835791095,0.0018264187521296119,0.008706685465541533,0.003995210535166688,0.003083567662954395,0.007480569107457484,0.0024123376905540433,0.0010656862346039501,0.001130327933016514,0.0022288823237232983,0.05415984214599157,0.019727294490911266,0
-4.75,335827,9.543306523894742,0.8379314349352494,0.09141611603593516,0.012208666962453882,0.27127062445842653,0.068189871570779,0.04555917183549864,0.21588496457997716,0.019950748450839273,0.005062130203944293,0.004168813109130594,0.017270797166398174,87.35777647419654,1.5100036626000888,0,0.05070047008319671,0.015729656024252445,0.005215008006515309,0.001906557053913326,0.00897539811900522,0.004504576931141055,0.003682401616512857,0.008009107049003577,0.002437128703639755,0.0012277158375619975,0.0011141389449357188,0.002267570929408035,0.05734620899615952,0.021043949749217056,0
-4.25,296239,9.478495404048758,0.8331111028595154,0.09418071219522074,0.014852872174156678,0.3011082268033581,0.08742940666151316,0.05671096648314367,0.19848838269100286,0.020253916601122742,0.004725913873595306,0.0037132180435391696,0.019241220771066606,87.39497500329126,1.492713653502746,0,0.05381761746199113,0.016699893016351837,0.005635795960505896,0.0022389884344657524,0.010066659048806282,0.005430223632049459,0.004374105227505279,0.008177395250077248,0.002614504579705712,0.0012630237652626953,0.0011195565786505806,0.0025483167510599344,0.06098091974960098,0.02227928831992079,0
-3.75,255819,9.650182355493532,0.8502105003928558,0.08013478279564848,0.016808759318111634,0.3127211035927746,0.08638920486750398,0.06684413589295557,0.19154167595057445,0.02384498414894906,0.009381633107783238,0.005081717933382587,0.025408589666912933,87.11706323611617,1.564387320722855,0,0.05838012247532254,0.01815276276432996,0.005594613041299529,0.0025630963255707313,0.011039059325197227,0.005808656128196195,0.005109990109226358,0.008644679903033838,0.003052673352640622,0.001914928006925062,0.0014093791557027479,0.0031511472682770416,0.06623577960691232,0.024534763137457068,0
-3.25,218194,9.723915414722677,0.8451194808289871,0.091203241152369,0.012374309101075192,0.38406188987781514,0.09716124183066446,0.07974554754026233,0.18011494358231667,0.03253984985838291,0.010541078123138124,0.005041385189326929,0.019707233012823448,86.9854349798803,1.5330394052998706,0,0.06342866073769102,0.019597230562340917,0.006462277428355561,0.0023812895491073438,0.013241696204293368,0.006669818883373961,0.006043083370392131,0.009077411091552235,0.003861141339079533,0.0021978508806280352,0.0015199965110801472,0.00300502871188929,0.07203054429468271,0.0263027116176267,0
-2.75,182226,9.872905073919199,0.9252247209509071,0.09548582529386586,0.013719227772107163,0.4955385071285108,0.10426613106801444,0.09164444151767585,0.18767903592242602,0.034023684874825766,0.010975382217685731,0.004390152887074292,0.026340917322445756,86.63417953530231,1.5036273638229452,0,0.06987872880181545,0.022428487690520024,0.007235304913397442,0.0027436573307548402,0.01644957985029851,0.007560315668889481,0.00708840949704059,0.010138992179853624,0.004320277153776847,0.0024540353908104047,0.001552119367119521,0.0038014831550034233,0.07971449036794208,0.028508545329236593,0
-2.25,151948,10.009345302340273,0.9345302340274305,0.11911969884434148,0.013162397662358175,0.857530207702635,0.10135046200015795,0.11319661989628031,0.17769236844183536,0.03685471345460289,0.009213678363650722,0.00526495906494327,0.02500855555848053,86.0504909574328,1.5472398452102034,0,0.07699349736647516,0.02468370433551803,0.008848822426865912,0.0029430078876687056,0.023654135842962033,0.008162913247299957,0.00862627487565723,0.010804401055836297,0.004924010628215968,0.0024623456779061,0.001861395125964785,0.004056416102429846,0.08888094093158755,0.03166250523331684,0
-1.75,125447,10.114231508126938,0.9828852025158035,0.14428404027198735,0.0071743445439109745,1.6062560284422904,0.12196385724648655,0.12196385724648655,0.18733010753545323,0.04384321665723373,0.012754390300286175,0.003188597575071544,0.03348027453825121,84.87887314961698,1.741771425382831,0,0.08512983135860437,0.027853283027671018,0.010716808554550412,0.0023913623943989104,0.03549449392770509,0.009854178679053515,0.009854178679053515,0.01220861750788392,0.005910522020356089,0.0031883942254974226,0.001594273369446911,0.005165253631173385,0.10114903435924912,0.036936003776951616,0
-1.25,106216,10.220682383068464,1.0196203961738344,0.2184228364841455,0.01506364389545831,3.579498380658281,0.1374557505460571,0.1336898395721925,0.17793929351510132,0.04989832040370566,0.01506364389545831,0.0084732996911953,0.03012728779091662,82.46591850568653,1.9281464186186636,0,0.09294651809743844,0.03082469893946428,0.014324492101681048,0.0037656273214728177,0.057003406181938325,0.011368097741526412,0.011211500275162082,0.012931658445735619,0.0068523511866062994,0.0037656273214728177,0.002824313566517415,0.00532500005359088,0.11667660654564947,0.04219366259922088,0
-0.75,91754,10.009372888375438,1.098589707260719,0.3443991542603047,0.015258190378621096,8.470475401617367,0.11988578154630862,0.15367177452754102,0.1754691893541426,0.03923534668788282,0.014168319637291017,0.004359482965320313,0.04250495891187305,77.18791551322013,2.324694291257057,0,0.09908081501456109,0.03441172962570281,0.01934057541562768,0.004077611789437642,0.09192253506976085,0.011423806845352323,0.012931550475274453,0.013816771345835682,0.006537941478432303,0.003929306453562095,0.0021796939694130055,0.006804793949493791,0.13853025668259003,0.04974653211339159,0
-0.25,88290,9.736096953222335,1.1779363461320647,0.5108166270245781,0.010193679918450561,17.601087325857968,0.10646732359270586,0.16649677200135915,0.200475705062861,0.04530524408200249,0.0090610488164005,0.005663155510250311,0.03058103975535168,67.59768943255182,2.802129346471854,0,0.09976856850037934,0.0363104902173785,0.023991902463196265,0.0033977201165526767,0.12816656084293956,0.010975418671824437,0.013720985522504923,0.015053564646365394,0.0071617651833933375,0.0032034193898086284,0.0025325684229243438,0.005884423879527979,0.15750638266530245,0.055541385121721625,0
0.25,91559,8.777946460752082,1.3018927685972979,0.6957262530171802,0.012014111119605937,30.642536506514922,0.07426905055756398,0.12669426271584444,0.17693509103419652,0.024028222239211874,0.012014111119605937,0.006553151519785056,0.018567262639390996,55.01152262475563,3.119300123417687,0,0.09351814113988646,0.03746204654066588,0.027469619594808755,0.0036221731920152034,0.15235560522228195,0.009003100176997715,0.01175581292615672,0.013889030019927372,0.0051222186941835765,0.0036221731920152034,0.002675225245012617,0.004502804567462671,0.16440951942401338,0.05745088122618325,0
0.75,67641,8.471193506896704,1.4074304046362414,0.8914711491550983,0.004435179846542777,37.52753507488062,0.08426841708431278,0.08279002380213184,0.1493177215002735,0.019219112668352033,0.004435179846542777,0.007391966410904629,0.023654292514894815,48.336068360905365,2.990789609852013,0,0.10706467206208013,0.04529294370095499,0.036141331728440584,0.0025605954929093415,0.1861719857004809,0.011156920657359936,0.011058701694372723,0.014846571895018345,0.005329910529610653,0.0025605954929093415,0.0033056656928128728,0.0059128736804158945,0.1921429161989052,0.06549292796035816,0
1.25,33008,8.310106640814348,1.4026902569074164,1.2269752787203103,0.009088705768298594,42.2564226854096,0.05756180319922443,0.036354823073194376,0.13936015511391178,0.0060591371788657295,0.0060591371788657295,0,0.0060591371788657295,43.531871061560835,3.0113911778962676,0,0.15193380941594858,0.06472973328010687,0.06059370073392998,0.0052471282576330765,0.2718870994306202,0.013201782090827518,0.010492825599523125,0.02053321135078692,0.004284327184786111,0.004284327184786111,0,0.004284327184786111,0.2728951143886863,0.09406636166866367,0
1.75,8656,7.9713493530499075,1.4440850277264325,1.432532347504621,0.01155268022181146,49.26062846580407,0.08086876155268023,0.02310536044362292,0.18484288354898337,0,0,0,0.02310536044362292,37.21118299445471,2.3567467652495377,0,0.2911178430135581,0.12822688904654134,0.1277204365595064,0.011552012880435412,0.537358214301816,0.03055315736524334,0.016336069470472857,0.04616799251852746,0,0,0,0.016336069470472857,0.5195403289189682,0.16304930661432498,0
2.25,1466,7.230559345156889,0.6139154160982265,2.3874488403819916,0,55.04774897680764,0,0,0.06821282401091405,0,0,0,0,32.196452933151434,2.455661664392906,0,0.6764277740256508,0.20400935141558227,0.3987061031214272,0,1.2992075006659203,0,0,0.06818955509534332,0,0,0,0,1.2202905162113347,0.4042204801953508,0
2.75,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
3.25,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
3.75,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
4.25,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
4.75,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
5.25,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
5.75,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
6.25,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0


